Characterization of a vacuum ultraviolet light source at 118 nm

Vacuum ultraviolet (VUV) light at 118 nm has been shown to be a powerful tool to ionize molecules for various gas-phase chemical studies. A convenient table top source of 118 nm light can be produced by frequency tripling 355 nm light from a Nd:YAG laser in xenon gas. This process has a low efficiency, typically producing only nJ/pulse of VUV light. Simple models of the tripling process predict the power of 118 nm light produced should increase quadratically with increasing xenon pressure. However, experimental 118 nm production has been observed to reach a maximum and then decrease to zero with increasing xenon pressure. Here, we describe the basic theory and experimental setup for producing 118 nm light and a new proposed model for the mechanism limiting the production based on pressure broadened absorption.

==> Fig1_update.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     96029,       2756]
NotebookOptionsPosition[     95104,       2726]
NotebookOutlinePosition[     95449,       2741]
CellTagsIndexPosition[     95406,       2738]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]1064", "=", 
   RowBox[{"1064.15", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "7"}]]}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"[", "cm", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Lambda]355", " ", "=", " ", 
   FractionBox["\[Lambda]1064", "3"]}], " ", ";", 
  RowBox[{"(*", " ", 
   RowBox[{"[", "cm", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Lambda]118", " ", "=", 
   FractionBox["\[Lambda]355", "3"]}], " ", ";", 
  RowBox[{"(*", " ", 
   RowBox[{"[", "cm", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"w0_", ",", "\[Lambda]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", "\[Pi]", " ", 
     SuperscriptBox["w0", "2"]}], "\[Lambda]"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"z_", ",", "w0_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{"z", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"b", "[", 
         RowBox[{"w0", ",", "\[Lambda]"}], "]"}], 
        RowBox[{"2", "z"}]]}], ")"}], "2"]}]}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Radius", " ", "of", " ", "Curvature"}], ",", " ", 
    RowBox[{"[", "cm", "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "[", 
   RowBox[{"z_", ",", "w0_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"w0", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"2", "z"}], 
         RowBox[{"b", "[", 
          RowBox[{"w0", ",", "\[Lambda]"}], "]"}]], ")"}], "2"]}], ")"}], 
    RowBox[{"1", "/", "2"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]G", "[", 
   RowBox[{"z_", ",", "w0_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{"2", "z"}], 
     RowBox[{"b", "[", 
      RowBox[{"w0", ",", "\[Lambda]"}], "]"}]], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x0", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x1", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w00i", "=", 
   RowBox[{"338", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w00", "=", " ", 
   RowBox[{"50", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l1", "[", "x1_", "]"}], ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.4", ",", "0.05"}], "}"}]}], "]"}], "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"lens", " ", 
    RowBox[{"1", "--"}], 
    RowBox[{"{", 
     RowBox[{"8", ",", "12.5"}], "}"}], " ", "are", " ", "representative", 
    " ", "of", " ", "1", "\"\< diameter lens \>"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l2", "[", "x2_", "]"}], ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "5"}], "}"}]}], "]"}], "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"lens", " ", "2"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CELL", "[", 
    RowBox[{"xi_", ",", "xf_", ",", "h_"}], "]"}], ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
      RowBox[{"Opacity", "[", "0.35", "]"}], ",", " ", "Gray", ",", 
      RowBox[{"Rectangle", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"xi", ",", 
          RowBox[{"-", "h"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"xf", ",", 
          RowBox[{"+", "h"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"bFIG", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{
          RowBox[{"z", "-", "f", "+", "x0"}], ",", "w00i", ",", 
          "\[Lambda]355"}], "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "[", 
          RowBox[{
           RowBox[{"z", "-", "f", "+", "x0"}], ",", "w00i", ",", 
           "\[Lambda]355"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{
         RowBox[{"-", "f"}], "-", "x0"}], ",", 
        RowBox[{"-", "x1"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "7.5"}], ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "700"}], "*", 
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]]}], ",", 
           RowBox[{"900", "*", 
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]]}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", "Red", "]"}], ",", 
           RowBox[{"Opacity", "[", "0.4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", "Red", "]"}], ",", 
           RowBox[{"Opacity", "[", "0.4", "]"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Filling", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", "\[Rule]", 
         RowBox[{"{", "2", "}"}]}], "}"}]}], ",", " ", 
      RowBox[{"FillingStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.4", "]"}], ",", 
         RowBox[{"Darker", "[", "Red", "]"}]}], "]"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", 
      RowBox[{"GridLines", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "x1"}], ",", 
             RowBox[{"{", 
              RowBox[{"Dashed", ",", "Thick"}], "}"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"f", ",", 
             RowBox[{"{", 
              RowBox[{"Dashed", ",", "Thick"}], "}"}]}], "}"}]}], "}"}], ",", 
         " ", "\[IndentingNewLine]", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.5"}], ",", "Dashed"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "Dashed"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "Dashed"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.5", ",", "Dashed"}], "}"}]}], "}"}]}], "}"}]}], " ", 
      ",", "\[IndentingNewLine]", 
      RowBox[{"FrameTicks", "\[Rule]", "None"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{
          RowBox[{"z", "-", "f"}], ",", "w00", ",", "\[Lambda]355"}], "]"}], 
        ",", 
        RowBox[{"-", 
         RowBox[{"w", "[", 
          RowBox[{
           RowBox[{"z", "-", "f"}], ",", "w00", ",", "\[Lambda]355"}], 
          "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"-", "x1"}], ",", "20"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "7.5"}], ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1000"}], "*", 
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]]}], ",", 
           RowBox[{"1000", "*", 
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]]}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", "Red", "]"}], ",", 
           RowBox[{"Opacity", "[", "0.4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", "Red", "]"}], ",", 
           RowBox[{"Opacity", "[", "0.4", "]"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Filling", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", "\[Rule]", 
         RowBox[{"{", "2", "}"}]}], "}"}]}], ",", " ", 
      RowBox[{"FillingStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.4", "]"}], ",", 
         RowBox[{"Darker", "[", "Red", "]"}]}], "]"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{
          RowBox[{"z", "-", "f"}], ",", 
          FractionBox["w00", 
           SqrtBox["3"]], ",", "\[Lambda]118"}], "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "[", 
          RowBox[{
           RowBox[{"z", "-", "f"}], ",", 
           FractionBox["w00", 
            SqrtBox["3"]], ",", "\[Lambda]118"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"f", "-", 
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["w00", 
            SqrtBox["3"]], ",", "\[Lambda]118"}], "]"}]}], ",", "20"}], "}"}],
       ",", 
      RowBox[{"Filling", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", "\[Rule]", 
         RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Darker", "[", "Blue", "]"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Opacity", "[", "#", "]"}], ",", "Blue"}], "]"}], "&"}], 
        ")"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"l1", "[", 
     RowBox[{"-", "x1"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"CELL", "[", 
     RowBox[{"0", ",", "20", ",", "0.05"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<355 nm\>\"", ",", "Red", ",", "20"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"16", ",", "0.08"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Thick", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"15", ",", "0.08"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"15.8", ",", "0.08"}], "}"}]}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<118 nm\>\"", ",", "Blue", ",", "20"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"16", ",", "0.07"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Thick", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"15", ",", "0.07"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"15.8", ",", "0.07"}], "}"}]}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<f\>\"", ",", "Black", ",", "20"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "0.055"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Arrowheads", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.02"}], ",", "0.02"}], "}"}], "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "x1"}], ",", 
              RowBox[{"-", "0.06"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"f", ",", 
              RowBox[{"-", "0.06"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
      "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Air\>\"", ",", "Black", ",", "20"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.2"}], ",", "0.035"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Arrowheads", "[", 
          RowBox[{"{", 
           RowBox[{"0.0", ",", "0.02"}], "}"}], "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0.04"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.5"}], ",", "0.04"}], "}"}]}], "}"}], "]"}]}], 
        "}"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Gas Cell\>\"", ",", "Black", ",", "20"}], "]"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"1.6", ",", "0.035"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Arrowheads", "[", 
          RowBox[{"{", 
           RowBox[{"0.0", ",", "0.02"}], "}"}], "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.1", ",", "0.04"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1.5", ",", "0.04"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
      "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Arrowheads", "[", 
            RowBox[{"{", 
             RowBox[{"0.0", ",", "0.02"}], "}"}], "]"}], ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"11", ",", "0.06"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.1", ",", "0.06"}], "}"}]}], "}"}], "]"}]}], "}"}]}],
         "}"}], "]"}], ","}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Arrowheads", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.02"}], ",", "0.02"}], "}"}], "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.1", ",", "0.06"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"20", ",", "0.06"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
      "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<L\>\"", ",", "Black", ",", "20"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", "0.065"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<b\>\"", ",", "Black", ",", "20"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", "0.012"}], "}"}]}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Arrowheads", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.02"}], ",", "0.02"}], "}"}], "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "-", 
               RowBox[{
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["w00", 
                   SqrtBox["3"]], ",", "\[Lambda]118"}], "]"}], "/", "2"}]}], 
              ",", 
              RowBox[{
               SqrtBox["2"], "w00"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "+", 
               RowBox[{
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["w00", 
                   SqrtBox["3"]], ",", "\[Lambda]118"}], "]"}], "/", "2"}]}], 
              ",", 
              RowBox[{
               SqrtBox["2"], "w00"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
      "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Arrowheads", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.01"}], ",", "0.01"}], "}"}], "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "-", 
               RowBox[{
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["w00", 
                   SqrtBox["3"]], ",", "\[Lambda]118"}], "]"}], "/", "2"}]}], 
              ",", 
              RowBox[{
               SqrtBox["2"], "w00"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "-", 
               RowBox[{
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["w00", 
                   SqrtBox["3"]], ",", "\[Lambda]118"}], "]"}], "/", "2"}]}], 
              ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}]}], "}"}], "]"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SqrtBox[\(2\)]\)\!\(\*SubscriptBox[\(w\), \(0\)]\)\>\"", 
         ",", "Black", ",", "18"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6.5", ",", 
         RowBox[{
          SqrtBox["2"], 
          RowBox[{"w00", "/", "2"}]}]}], "}"}]}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<\[Xi]=\!\(\*FractionBox[\(2\((z - f)\)\), \(b\)]\)\>\"", ",", 
           "Black", ",", "20"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "7"}], ",", "0.07"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<\[Xi]=-\[Zeta]=\!\(\*FractionBox[\(\(-2\)f\), \(b\)]\)\>\"", 
           ",", "Black", ",", "16"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.065"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Arrowheads", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.02"}], ",", "0.0"}], "}"}], "]"}], ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0.1", ",", "0.055"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.75", ",", "0.055"}], "}"}]}], "}"}], "]"}]}], 
          "}"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\[Xi]=0\>\"", ",", "Black", ",", "16"}], "]"}], ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"10.5", ",", "0.065"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Arrowheads", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.02"}], ",", "0.0"}], "}"}], "]"}], ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"10.1", ",", "0.055"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"12", ",", "0.055"}], "}"}]}], "}"}], "]"}]}], "}"}]}],
         "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<118.244nm\>\"", ",", "Black", ",", "18"}], "]"}], ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"84330", ",", 
           RowBox[{"Log", "@", 
            RowBox[{"(", 
             RowBox[{"4", "*", 
              SuperscriptBox["10", 
               RowBox[{"-", "18"}]]}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ","}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"700", ",", "500"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxW0o3HEAB/DbrV1nabV7cUkdDrsOZ5ZnkflLZ3/aThvNonY2D2k2iqMU
yYuxySxC3fjfXiwPe7CziavTwjycjVzudEzhljkc5zakc8V+3/+LTx/xo9K7
BVwOhyMlcOINfaeItlN88awa77Z3v/chM+cm9rHoUi1Om3YN4opU3TA2Rj7T
4WqbZhQ3KxzsZXOPzXj3T8cyjvJWreEnfUlH+LXV08uX7EHlstcUCQLwK024
BBvfcoJx/llUGK7n1kZjJlMSi1+kHsTjxcncTGxIXjHdJqfww634izzuL365
t3WCY4K/edwh/z5suoID9YwAb+70ivDlkFhVcrqdmtO6G/FFf2fn1KqdCo28
9gbLvUYGpslJzfc+Y0b4zoYnKkK28YWW68fYdsvlwtK8h9oZcmFBMfv9/q86
7OwqHsfebRoDng+qX8JWtWodmxURGzhC3OjAAtnzf/hSqOQES2VOroH8dOQ7
D1fetAjxpuJIhGf2R/3wqU6WgOU9dCL2KUmRY2W5hcbCgLEs/HEgRolbg9z9
+Jf7fBCbf34YxiU8pR531NET2C/LtIB/rGWY8ae8Jgtm6rI3sIzKYee38BxY
baLZt/KXebNkI7N3FRseVI1j/6EG9v+YdF7c
  "],ExpressionUUID->"80bca54d-628d-465a-b716-4bbd7c66e266"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxd1Hk01lkYB/C3VamYml9ZosEbsrwZ1JzK1G0IURMxGRUtllAiLYgW0WRv
4SQR0620TU1vyjJj8jwJIy1i2mWpjAyVabSQ5jV3/n3++J3f+Z57n+fc555z
P4Z+4R6Bg2UyWY74/v+X95j0DQwosHFxTm7Pcc7uxc30iMtV4GfJPf2uxziL
L5QfTpuqwLRRMbYJRzkb+dLvq/oaS4yodO1oyufszOpbF6VAS/xJtaJ9Xh5n
LbGaE9t6LbBb/X5Zei5n3XknH3dlWmDpqlN6vYc5OxgwPmmniQU26oeaOmZz
5hl04fNxZeZYdKO1Lj+Ls66I/HdPvMyxduXf6joHOdMxDKyy7TTDQ8ttP0Rm
cmb4MK6rYrcZfuMV8eHtAc7sb/ze7W5ohk135dk79nPW59f+dG3RFKx2DOt6
uZezlMHLzK+4T0HZBY2VMemcKZ0KVuU+N8USv3rvV6nifNUTt0RHmyJU7XIO
TeFshNuLlnTJFDOjxvuMTOasJDZlhtVpE9TuMBlIS+RsrjL+xQgHE8yYmjN/
6h7OViZ77A67Z4yTh/e/K97NWVb+twMNIcZo6r/XbkECZ6fK8u6EDzPGiE37
zD/t4mzR9qp92dmTUdorTzoYx1mdk31Bn81k7G321liwk7OQhZ3ZS+vkaFNj
YTFqB2eH34fEOPrL0XuIVdnlbZwdPz2nMERlhEGbZmzbGsuZw0DnA50DRqh/
MX/PlBjO+g9UNNYYG6F1FN/2LJqzdMvu6cqrhuiyxbGgOIqzonU92+VLDFGe
+YtRZKSYr3ChXl23Acr22y9228JZw/T67K1pBmhn7Rlss5mzBF/FEKWBAV66
lvBo0CbOJupeSZwd/QUmar4Y3BnBmU/F7Tab/EnoPtfcFzZwtjgm5XV2gz5+
9Gp+eS6cs6izRy5/UtdHd0XHsBNhnF2Xr/CKttHD36Qp3yevF/Ofu34iIHgi
npxT9OyHUM4G7Wy7HZyui/a6zTsi1nEWcH1J0dpiHbzXqexbs5azWHnE/KZX
2pha2HVuYwhn5dV2JUGSNh7TrNkRFizm26ps8HPRwpsdPw+LC+Ks6UTs2eXx
EzDWIikgZw1n1jrvfUPPjsf0P8r+KgjkbGaebvmrVglrZ903rQ4Q82oXjpHJ
JJx0Jcm33p8z11lKY7ylQMn8au0k8T6al7X/GblBQutwS90FYv/QQ+s0W9sV
+CDz9bhksT56m8yj8LSEWm7PIpPEunLmza12MyRsmFA6VkPk1Y4uQzf0KNDl
zTS3crH/WNqYEXcqJVxddnfeKbHu7PrIaul3EiY8Dkm1FFnXDK7p60nYkqF1
vlucZ79eqaqkT4GLav17Hor615L0vLlBwsIfL10qFvszGlrUg/0kPDPW7I6d
yIEXq/ItzSX8UFD1RCXqbx8t7dDQkNCz63x8q8imSd39jZ8UGKyjcmoX/aSl
h9zbH0noFKW3vlzUl07wjw4PkXDn1/GbHUROeTd/9DRrCZM9syKHi/y2zc5r
wnhxf1/O0uoQ/U77TI9VUxP3U7mx+6HI/8xO/bhepcCcXos3L0V/k35vtbVN
Ep60c3OtEPU3Sidb9YRK2DtN4ewsct4h9Wsl0yTMGPevg7rIaon/js7RltCn
XPW0S/QrU723TlWX8Ilte+kTkbN+3VSZMETC1COeJvdEJp4B8QyIZ0A8A+IZ
EM+AeAbEMyCeAfEMiGdAPAPiGRDPgHgGxDMgngHxDIhnQDwD4hkQz4B4BsQz
IJ4B8QyIZ0A8A+IZEM+AeAbEMyCeAfEMiGdAPAPiGRDPgHgGxDMgngHxDIhn
QDwD4hkQz4B4BsQzIJ4B8QyIZ0A8A+IZEM+AeAbEMyCeAfEMiGdAPAPiGRDP
gHgGxDMgngHxDIhnQDwD4hkQz4B4BsQzIJ4B8QyIZ0A8A+IZ/Ae3weVO
     "], {{{}, {}, {}, {}, {}, {}, {}, {
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Opacity[0.4], EdgeForm[
         None], GraphicsGroupBox[{
           PolygonBox[{{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 
            84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
            100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
            113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
            126, 149, 143, 138, 134, 131, 129, 150, 144, 139, 135, 132, 151, 
            145, 140, 136, 152, 146, 141, 153, 147, 154, 127, 50, 77, 70, 76, 
            64, 69, 75, 59, 63, 68, 74, 55, 58, 62, 67, 73, 52, 54, 57, 61, 
            66, 72, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 
            35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 
            19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 
            51, 53, 56, 60, 65, 71, 1}}]}]}}, {}, {}}, {{}, {}, {}, 
       TagBox[{
         {RGBColor[
           NCache[
            Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[
          1.6], Opacity[0.4], 
          LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
           12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28,
            29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 
           45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74,
            68, 63, 59, 75, 69, 64, 76, 70, 77, 50}]}},
        Annotation[#, "Charting`Private`Tag$37201#1"]& ], 
       TagBox[{
         {RGBColor[
           NCache[
            Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[
          1.6], Opacity[0.4], 
          LineBox[{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 
           85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
           101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 
           114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 
           149, 143, 138, 134, 131, 129, 150, 144, 139, 135, 132, 151, 145, 
           140, 136, 152, 146, 141, 153, 147, 154, 127}]}},
        Annotation[#, "Charting`Private`Tag$37201#2"]& ]}}], {}, {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxd13lcTev3B/CiDKkMKRmrs/cJUYZjSGKt3HRvXC4yZh5KUYbs02kkZE4h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     "], {{{}, {}, {}, {}, {}, {}, {}, {
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Opacity[0.4], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwl1WWYVkUYBuBdurt76Q7p7u6lG5auXbq7UwGV7u7uUELBAEFBCaW7MWgU
7+/aH/c8P2bOmXOumXcmJCwiNDxKUFBQMF9pbshPZWeqko90JOGmvlvc5g53
ucd9HvCQRzzmCU95xnNe8Cd/8Tf/8JJXvOYNb/nMPF2oRn7Sk5R3+mbJrlSn
ABlIxnwiqE9xsvPe+NmyGzUoSEaWMYimlCM5C+hDA0qQgw+enyO7U5NCZGI5
g2lGeVKwkL40pCTrGU07crKKYbRkB1OoxCbGEca/5vtc9qAWW5nIJ6xlJAdo
wy6mcZgQVjCE/TRnO5M5RAU2MpaDdGAPMzhCShbRj32Eso1JlGIDY2jPbqaT
i9UMpxU7mUplNjOejvznn76QPalNYdYxirZkZiVDaUFFUrGY/jSiNLn56F1f
yl7UoQhZSM0SBtCYMuQJjtzQc+lNXYqSlTQEE4WoRCM6MYhJLGITh7jEIz4J
SEgi5hFOPYqRjbQsZSBNKEte1jCC1lRhCxPoxF5mBkfWXeLAWvvs62zlIhNZ
w090ZiRLOEld2jKIuXxNGarRjIhALbGfQhSkAPnJR17ykJtc5CQH2clGVrKQ
mdJUpSnhgfOBfYRQhzYMDKxP4AyhFFVoQm9mspdM1KY1AwJ7gyOUJIxhLOQE
lRnNMr6jMb2YwR4yMoHVnKETGznPCBbzLbXYzK+MZQU/0Ip1nKM/lwL1x2FK
cI0t/MY4fmclP9KBP1jPzwzlMgs4TiWusokLjOIKSzlFI9Zylp5MZzcZGM8q
TtORDfzCcBbxDTUZw3K+pyX9mMMhitOeIcznGBUJpQfT2EV6atCCvszmIMVo
x2DmcZQKNKQ7U9lJOqrTnD7M4gBFKU8DujGFHaSlCOWoT1cms500pCYVKUlB
cpKRlCQkJhEJSUB84hGXOMQmFjGJQXSiEZXAHVeYstSjC5PYFhR59/0P6YPJ
lQ==
            "]]}]}}, {}, {}}, {{}, {}, {}, 
       TagBox[{
         {RGBColor[
           NCache[
            Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[
          1.6], Opacity[0.4], 
          LineBox[{1, 175, 134, 102, 78, 61, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
           11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 
           176, 135, 103, 79, 62, 52, 27, 177, 136, 104, 80, 63, 53, 185, 144,
            112, 88, 71, 28, 178, 137, 105, 81, 64, 192, 151, 119, 95, 54, 
           186, 145, 113, 89, 72, 29, 179, 138, 106, 82, 65, 193, 152, 120, 
           96, 55, 187, 146, 114, 90, 201, 160, 128, 73, 196, 155, 123, 210, 
           169, 99, 204, 163, 131, 30, 180, 139, 107, 207, 166, 83, 199, 158, 
           218, 126, 212, 171, 221, 66, 194, 153, 217, 121, 209, 168, 220, 97,
            203, 162, 219, 130, 214, 173, 222, 56, 188, 147, 216, 115, 208, 
           167, 91, 202, 161, 129, 213, 172, 74, 197, 156, 124, 211, 170, 100,
            205, 164, 132, 31, 181, 140, 108, 84, 200, 159, 127, 67, 195, 154,
            122, 98, 57, 189, 148, 116, 92, 75, 32, 182, 141, 109, 85, 68, 58,
            190, 149, 117, 93, 76, 33, 183, 142, 110, 86, 69, 59, 34, 35, 36, 
           37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 184, 143, 111, 
           87, 70, 60, 191, 150, 118, 94, 77, 198, 157, 125, 101, 206, 165, 
           133, 215, 174, 223, 50}]}},
        Annotation[#, "Charting`Private`Tag$37248#1"]& ], 
       TagBox[{
         {RGBColor[
           NCache[
            Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[
          1.6], Opacity[0.4], LineBox[CompressedData["
1:eJwV01VTFlAQBuAPsbsbBbu7MRG7UVRQDFRssRu7wBYbLOwO7PordnehoqKP
F8+8c2bPOTt7sWHxiVEzggKBwAMessVhAt1oSGVK8kjtMU94yjOe84KXvOI1
b3jLO97zgY984jNf+Mo3svjOD36yVZ8EutOIEEqRrbZNTqQHjalCafaSyABa
U4tf7m+Xk+hJE6pyiPkMpSNl2MdMBtKG2vz2foecTC+aEsphFjCMTpRlP7MY
RFtOsZzR1OEoi4nlMhuI4CyriOePfqlyCr25wFqacYIkbhFHJincJYwjLOQm
w7nEeu7QmTOs5DZjucYm7lGONGZzgyguso52nGYFY7jKRupyjCWM4ArJdOUc
qxlHjpl2yqn0oTknWcYoqpHBImLoQnnSmcNgwqnHX3/tktPoSwuqU4EDzGUI
7alPgN1Mpx8tqUFFgshFMLnJQ17ykZ8CFKQQhSlCUYpRnD38X5j+tKImlTjI
PKLpQAOOs5SRRHKeNYznOpu5Twn+AcJzaCM=
           "]]}},
        Annotation[#, "Charting`Private`Tag$37248#2"]& ]}}], {}, {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxd13lcjfn3APBEQkVp2mi793luVIiutRmdgywzDEnG9kUkz723VJYWKaMo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     "], {{{
        {GrayLevel[0.5], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwl1VN4GFgQBtCktu3Utm0ztdvUSmrbtm1zu7Vt2+6yXbRrnnx5OPd/mHm4
LzMTFBIWHBopICAgkPeez/ILOZEQqlKQrPyi9iu/8Tt/8Cd/8Tf/8C979U6i
A9UoRDb+U/tSTqYj1SlMdo4zl1CCKRsY8al9TKETNShCDk4wjzAaUo5A9jOV
ztSkKOdZykBakJOTzKc3jSjPZVYylDZE4gDT6EItrrOWkRTjAssYREtus5Gx
5OIUC+jDA7bRmJusZzRP2EUFrrCKlwzjETtoy10285rxPGU374jMQabznK7c
ZytvqM0N1vGKUTxmJ28pzkWW84LBPGQ7rbjDJsaRm9MspC9NuMUGxlCRq6xm
OO2IwiFm0I06lOASKxhCa/JwhkX0oymViMphZtKdupQkL2dZTH+aUZloHGEW
PahHKfIRnaPMpif1KU1+YhCTWMQmDnGJR3wSkJBEJCYJSUlGclKQklSkJg1p
SUd6MhBERjKRmWPMoRcNKEMBzrGEATSnCtdYwwjac48tTOAZewIj5jgLBY3Q
J47zLXPZz2tCmcpOHhNMZ8aykduUpSZtGMpKLlOA/OQjL3nITS5ykoPsZCMr
WchMJjISRAbSk460pCE1qUhJCpKTjKSUoQatGcIKLpGE0lSnFYNZzkUS04BO
jGEDtyhFNVoyiGVcIBH16cho1nOTknRnIlu5T1VaMJClnCchvZjCDh5Rj5nh
O5XndGAU67hBCWaH70Ve0o1DvGMC37OFe1ThJ47wFdP5yG6e0pwfOcAbBvAd
SzhHAn7mGN8whx/Yxyt6cpj3TOYD23lIXY7yNTPYwzNCOMhbRrKW6xRnFnt5
QVfGs5m7VGYau3hCM/qzmLPEpweT2MYD6tCeEazhGsXowjg2cYdKNKUfizhD
PGrTjuGs5ipFqUgT+rKQ08SlFm0ZxiquUIQKNKYPCzhFHApTnkb0Zj4niU0s
YhKD6EQjKlGITPgNLkQ5GhLGPE4ERNzm/wEGdOrJ
            "]]}]}}}, {{}, {}, {}, 
       TagBox[{
         {RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
          Opacity[1.], 
          LineBox[{1, 191, 147, 111, 83, 63, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
           11, 192, 148, 112, 84, 64, 52, 12, 193, 149, 113, 85, 65, 53, 203, 
           159, 123, 95, 75, 13, 194, 150, 114, 86, 66, 54, 204, 160, 124, 96,
            76, 14, 195, 151, 115, 87, 67, 211, 167, 131, 103, 55, 205, 161, 
           125, 97, 77, 215, 171, 135, 107, 15, 196, 152, 116, 88, 219, 175, 
           139, 68, 212, 168, 132, 104, 223, 179, 143, 56, 206, 162, 126, 228,
            184, 98, 221, 177, 141, 232, 188, 78, 216, 172, 237, 136, 230, 
           186, 108, 225, 181, 239, 145, 233, 189, 242, 16, 197, 153, 235, 
           117, 227, 183, 240, 89, 220, 176, 238, 140, 231, 187, 241, 69, 213,
            169, 236, 133, 229, 185, 105, 224, 180, 144, 57, 207, 163, 127, 
           99, 222, 178, 142, 79, 217, 173, 137, 109, 17, 198, 154, 118, 90, 
           70, 214, 170, 134, 106, 58, 208, 164, 128, 100, 80, 18, 199, 155, 
           119, 91, 71, 59, 209, 165, 129, 101, 81, 19, 200, 156, 120, 92, 72,
            60, 20, 201, 157, 121, 93, 73, 61, 21, 22, 23, 24, 25, 26, 27, 28,
            29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 
           45, 46, 47, 48, 49, 202, 158, 122, 94, 74, 62, 210, 166, 130, 102, 
           82, 218, 174, 138, 110, 226, 182, 146, 234, 190, 243, 50},
           VertexColors->Automatic]}},
        Annotation[#, "Charting`Private`Tag$37293#1"]& ], 
       TagBox[{
         {RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJwVzlNzHgAUBNAvtW2ntm2bqd2mZmq3qW3btm3btv9A7Z48nLlzZ/dhg0PD
QnoHBQKBT3xmr2cioVSlIFn5IvvKN77zg5/84jd/+Ms+3Ul0oBqFyMY/2X53
Mh2pTmGyc5K5RAwJoWzEIA4whU7UoAg5OMU8wmhIOYI4yFQ6U5OiXGQpg2hB
Tk4znz40ojxXWckw2hCJQ0yjC7W4yVpGUYxLLGMwLbnLRsaSizMsoC+P2EZj
brOe0TxjFxW4xipeM5wn7KAt99nMW8bznN18IDKHmc5LuvKQrbyjNrdYxxvC
ecpO3lOcyyznFUN4zHZacY9NjCM3Z1lIP5pwhw2MoSLXWc0I2hGFI8ygG3Uo
wRVWMJTW5OEci+hPUyoRlaPMpDt1KUlezrOYATSjMtE4xix6UI9S5CM6x5lN
T+pTmvzEICaxiE0c4hKP+CQgIYlITBKSkozkpCAlqUhNGtKSjvRkIJiMZCIz
J5hDLxpQhgJcYAkDaU4VbrCGkbTnAVuYwAv28JEs/AcKOHcF
           "],
           VertexColors->Automatic]}},
        Annotation[#, "Charting`Private`Tag$37293#2"]& ]}},
     VertexColors->{
       Directive[
        Opacity[0.], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.019628641594536145`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.04090833834702334], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.06077786564271792], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.08025763168653427], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.10138845288830184`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.12110910463327668`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.14248081153620257`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.1634627571872504], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.1830345333815055], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.20425736473371164`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.22407002662912517`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.24349292727266042`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.26456688307414694`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28423066941884073`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3055455109214856], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32647059117225224`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3459855019662263], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3671514679181514], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3869072644132839], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.4083141160663673], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.42933120646757267`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.4489381274119853], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.4701961035143491], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.49004391015992027`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5095019555536131], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5306110561052573], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5503099872001085], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5716599734529111], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5926201984538353], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.612170253997967], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.6333713647000496], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.6531623059453395], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.6725634859387513], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.6936157210901144], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7132577867846845], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7345509076372059], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7544338590329347], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7739270491767851], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7950712944785869], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8148053703235956], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8361905013265556], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8571858710776377], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8767710713719268], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8980073268241671], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9178334128196146], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.937269737563184], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9583571174647048], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9780343279094326], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[1.], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.009814320797268072], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2141636956814184], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.23378147695089285`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2540299051734038], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27439877624649384`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2948880901701631], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31600805104686897`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.33622804656923927`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3565684849421889], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.37702936616571764`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3976106902398255], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9890171639547163], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.004907160398634036], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.20921053020756503`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.228925751790009], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.24876141622303222`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2694828296603204], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2895593797945019], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3107767809841772], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.33134931887074576`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.35127699345420754`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3720904170419344], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3922589773265546], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9835257459320743], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2386372021117767], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.25929839412377537`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2793147228326673], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3002168005458243], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3212393211095606], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3411067742677328], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.36185997643017026`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.994508581977358], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.0024535801993169626`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2067339474706384], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2264978892095671], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2461271717478462], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.26702485636723367`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2868950246066713], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30816114595283145`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32890995502149895`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.34863124771021686`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3696209424800429], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.38958312086991925`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9807800369207533], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.23620933953133477`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2566641496485896], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27685674953958056`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2975524453579937], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31862368607821484`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3386674104184861], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3592142306861796], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.991762872966037], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2719408029534071], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2922237349823325], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3133924160155231], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.33378868271999257`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.281772696125754], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.302881155733655], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32385495614090637`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9972542909886792], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.0012267900996585368`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.20549565610217507`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.22528395791934613`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.24481004951025326`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2657958697206903], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28556284701275597`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30685332843715857`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32769027309687565`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3473083748382217], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3683862051990971], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3882451926416017], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.979407182415093], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2349954082411138], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.25534702741099674`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2756277628930372], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29622026776407834`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31731586856254174`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3374477284938627], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3578913578141843], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9903900184603767], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27071181630686375`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29089155738841715`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3120845984998501], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.33256900079536916`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28054370947921065`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30154897813973963`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3225471386252335], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9958814364830189], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2882272022005867], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30946896346850433`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29888462295190904`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31993150359388783`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29355591257624786`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3147002335311961], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3042133333275702], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9986271454943396], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.0006133950498292129], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.20487651041794347`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2246769922742357], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2441514883914569], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2651813763974186], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28489675821579835`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.306199419679322], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.327080432134564], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.346646938402224], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3677688365586243], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.38757622852744283`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9787207551622628], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2343884425960034], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.25468846629220027`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2750132695697655], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2955541789671207], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3166619598047054], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3368378875315509], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3572299213781866], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9897035912075465], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27009732298359207`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29022546859145953`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31143068974201366`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3319591598330574], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27992921615593896`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.300882889342782], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32189322986739705`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9951950092301884], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28756111340362894`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3088150547106679], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2982185341549513], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31927759483605117`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2928898237792901], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31404632477335953`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3035472445306126], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9979407182415094], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.307507237194995], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29688635656103607`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31273850725768665`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30221506693669725`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3101228722263408], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29955071174886666`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30487942212452795`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9993135727471698], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.0003066975249145787], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2045669375758275], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2243735094516804], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2438222078320587], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2648741297357828], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28456371381731965`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30587246530040374`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3267755116534082], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3463162201842251], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.36746015223838774`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3872417464703634], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9783775415358476], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.23408495977344818`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.254359185732802], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2747060229081297], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2952211345686419], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31633500542578724`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3365329670503951], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3568992031601877], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9893603775811313], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.26979007632195623`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28989242419298084`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3111037353630955], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3316542393519016], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2796219694943031], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3005498449443031], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3215662754884789], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9948517956037735], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28722806900515], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3084881003317497], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2978854897564724], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3189506404571329], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2925567793808112], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31371937039444125`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3032142001321338], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9975975046150942], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30718028281607684`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29655331216255715`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3124115528787684], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30188202253821833`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3097959178474226], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29921766735038785`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30454637772604903`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9989703591207546], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3065263740582403], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3117576441209318], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3012159337412608], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30914200908958606`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3038802889290913], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3078341915739132], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31044982660525894`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30521246652300676`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.999656786373585], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.019628641594536145`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.04090833834702334], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.06077786564271792], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.08025763168653427], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.10138845288830184`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.12110910463327668`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.14248081153620257`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.1634627571872504], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.1830345333815055], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.20425736473371164`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.22407002662912517`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.24349292727266042`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.26456688307414694`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28423066941884073`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3055455109214856], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32647059117225224`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3459855019662263], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3671514679181514], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3869072644132839], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.4083141160663673], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.42933120646757267`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.4489381274119853], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.4701961035143491], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.49004391015992027`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5095019555536131], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5306110561052573], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5503099872001085], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5716599734529111], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.5926201984538353], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.612170253997967], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.6333713647000496], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.6531623059453395], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.6725634859387513], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.6936157210901144], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7132577867846845], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7345509076372059], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7544338590329347], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7739270491767851], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.7950712944785869], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8148053703235956], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8361905013265556], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8571858710776377], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8767710713719268], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.8980073268241671], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9178334128196146], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.937269737563184], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9583571174647048], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9780343279094326], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[1.], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.009814320797268072], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2141636956814184], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.23378147695089285`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2540299051734038], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27439877624649384`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2948880901701631], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31600805104686897`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.33622804656923927`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3565684849421889], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.37702936616571764`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3976106902398255], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9890171639547163], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.004907160398634036], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.20921053020756503`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.228925751790009], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.24876141622303222`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2694828296603204], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2895593797945019], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3107767809841772], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.33134931887074576`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.35127699345420754`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3720904170419344], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3922589773265546], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9835257459320743], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2386372021117767], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.25929839412377537`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2793147228326673], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3002168005458243], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3212393211095606], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3411067742677328], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.36185997643017026`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.994508581977358], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.0024535801993169626`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2067339474706384], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2264978892095671], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2461271717478462], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.26702485636723367`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2868950246066713], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30816114595283145`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32890995502149895`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.34863124771021686`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3696209424800429], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.38958312086991925`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9807800369207533], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.23620933953133477`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2566641496485896], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27685674953958056`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2975524453579937], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31862368607821484`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3386674104184861], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3592142306861796], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.991762872966037], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2719408029534071], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2922237349823325], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3133924160155231], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.33378868271999257`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.281772696125754], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.302881155733655], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32385495614090637`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9972542909886792], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.0012267900996585368`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.20549565610217507`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.22528395791934613`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.24481004951025326`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2657958697206903], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28556284701275597`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30685332843715857`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32769027309687565`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3473083748382217], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3683862051990971], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3882451926416017], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.979407182415093], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2349954082411138], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.25534702741099674`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2756277628930372], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29622026776407834`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31731586856254174`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3374477284938627], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3578913578141843], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9903900184603767], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27071181630686375`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29089155738841715`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3120845984998501], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.33256900079536916`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28054370947921065`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30154897813973963`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3225471386252335], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9958814364830189], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2882272022005867], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30946896346850433`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29888462295190904`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31993150359388783`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29355591257624786`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3147002335311961], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3042133333275702], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9986271454943396], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.0006133950498292129], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.20487651041794347`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2246769922742357], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2441514883914569], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2651813763974186], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28489675821579835`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.306199419679322], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.327080432134564], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.346646938402224], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3677688365586243], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.38757622852744283`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9787207551622628], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2343884425960034], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.25468846629220027`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2750132695697655], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2955541789671207], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3166619598047054], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3368378875315509], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3572299213781866], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9897035912075465], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27009732298359207`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29022546859145953`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31143068974201366`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3319591598330574], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.27992921615593896`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.300882889342782], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.32189322986739705`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9951950092301884], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28756111340362894`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3088150547106679], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2982185341549513], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31927759483605117`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2928898237792901], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31404632477335953`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3035472445306126], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9979407182415094], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.307507237194995], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29688635656103607`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31273850725768665`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30221506693669725`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3101228722263408], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29955071174886666`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30487942212452795`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9993135727471698], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.0003066975249145787], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2045669375758275], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2243735094516804], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2438222078320587], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2648741297357828], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28456371381731965`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30587246530040374`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3267755116534082], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3463162201842251], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.36746015223838774`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3872417464703634], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9783775415358476], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.23408495977344818`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.254359185732802], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2747060229081297], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2952211345686419], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31633500542578724`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3365329670503951], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3568992031601877], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9893603775811313], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.26979007632195623`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28989242419298084`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3111037353630955], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3316542393519016], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2796219694943031], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3005498449443031], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3215662754884789], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9948517956037735], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.28722806900515], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3084881003317497], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2978854897564724], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3189506404571329], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.2925567793808112], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31371937039444125`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3032142001321338], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9975975046150942], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30718028281607684`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29655331216255715`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3124115528787684], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30188202253821833`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3097959178474226], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.29921766735038785`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30454637772604903`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.9989703591207546], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3065263740582403], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3117576441209318], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3012159337412608], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30914200908958606`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3038802889290913], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.3078341915739132], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.31044982660525894`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.30521246652300676`], 
        RGBColor[0, 0, 1]], 
       Directive[
        Opacity[0.999656786373585], 
        RGBColor[0, 0, 1]]}], {}, {}}, CircleBox[{-5, 0}, {0.4, 0.05}], {
    {GrayLevel[0.5], Opacity[0.35], EdgeForm[GrayLevel[0]], 
     RectangleBox[{0, -0.05}, {20, 0.05}]}}, InsetBox[
    StyleBox["\<\"355 nm\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->20,
     FontColor->RGBColor[1, 0, 0]], {16, 0.08}, {-1, 0}], {
    {RGBColor[1, 0, 0], Thickness[Large], 
     LineBox[{{15, 0.08}, {15.8, 0.08}}]}}, InsetBox[
    StyleBox["\<\"118 nm\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontSize->20,
     FontColor->RGBColor[0, 0, 1]], {16, 0.07}, {-1, 0}], {
    {RGBColor[0, 0, 1], Thickness[Large], 
     LineBox[{{15, 0.07}, {15.8, 0.07}}]}}, InsetBox[
    StyleBox["\<\"f\"\>",
     StripOnInput->False,
     LineColor->GrayLevel[0],
     FrontFaceColor->GrayLevel[0],
     BackFaceColor->GrayLevel[0],
     GraphicsColor->GrayLevel[0],
     FontSize->20,
     FontColor->GrayLevel[0]], {3, -0.055}, {-1, 0}], {
    {GrayLevel[0], 
     {Arrowheads[{-0.02, 0.02}], ArrowBox[{{-5, -0.06}, {10, -0.06}}]}}}, 
   InsetBox[
    StyleBox["\<\"Air\"\>",
     StripOnInput->False,
     LineColor->GrayLevel[0],
     FrontFaceColor->GrayLevel[0],
     BackFaceColor->GrayLevel[0],
     GraphicsColor->GrayLevel[0],
     FontSize->20,
     FontColor->GrayLevel[0]], {-1.2, 0.035}, {-1, 0}], {
    {GrayLevel[0], 
     {Arrowheads[{0., 0.02}], ArrowBox[{{-0.1, 0.04}, {-1.5, 0.04}}]}}}, 
   InsetBox[
    StyleBox["\<\"Gas Cell\"\>",
     StripOnInput->False,
     LineColor->GrayLevel[0],
     FrontFaceColor->GrayLevel[0],
     BackFaceColor->GrayLevel[0],
     GraphicsColor->GrayLevel[0],
     FontSize->20,
     FontColor->GrayLevel[0]], {1.6, 0.035}, {0, 0}], {
    {GrayLevel[0], 
     {Arrowheads[{0., 0.02}], ArrowBox[{{0.1, 0.04}, {1.5, 0.04}}]}}}, {
    {GrayLevel[0], 
     {Arrowheads[{-0.02, 0.02}], ArrowBox[{{0.1, 0.06}, {20, 0.06}}]}}}, 
   InsetBox[
    StyleBox["\<\"L\"\>",
     StripOnInput->False,
     LineColor->GrayLevel[0],
     FrontFaceColor->GrayLevel[0],
     BackFaceColor->GrayLevel[0],
     GraphicsColor->GrayLevel[0],
     FontSize->20,
     FontColor->GrayLevel[0]], {11, 0.065}, {0, 0}], InsetBox[
    StyleBox["\<\"b\"\>",
     StripOnInput->False,
     LineColor->GrayLevel[0],
     FrontFaceColor->GrayLevel[0],
     BackFaceColor->GrayLevel[0],
     GraphicsColor->GrayLevel[0],
     FontSize->20,
     FontColor->GrayLevel[0]], {10, 0.012}], {
    {GrayLevel[0], 
     {Arrowheads[{-0.02, 0.02}], 
      ArrowBox[NCache[{{
         7.7858436402834705`, Rational[1, 100] 2^Rational[-1, 2]}, {
         12.21415635971653, Rational[1, 100] 2^Rational[-1, 2]}}, {{
        7.7858436402834705`, 0.0070710678118654745`}, {12.21415635971653, 
        0.0070710678118654745`}}]]}}}, {
    {GrayLevel[0], 
     {Arrowheads[{-0.01, 0.01}], 
      ArrowBox[NCache[{{
         7.7858436402834705`, Rational[1, 100] 2^Rational[-1, 2]}, {
         7.7858436402834705`, 0}}, {{7.7858436402834705`, 
         0.0070710678118654745`}, {7.7858436402834705`, 0}}]]}}}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SqrtBox[\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(w\\), \
\\(0\\)]\\)\"\>",
     StripOnInput->False,
     LineColor->GrayLevel[0],
     FrontFaceColor->GrayLevel[0],
     BackFaceColor->GrayLevel[0],
     GraphicsColor->GrayLevel[0],
     FontSize->18,
     FontColor->GrayLevel[0]], 
    NCache[{6.5, Rational[1, 200] 2^Rational[-1, 2]}, {6.5, 
     0.0035355339059327372`}]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{{}, {}}, {{}, {}}},
  GridLines->{{{-5, {
       Dashing[{Small, Small}], 
       Thickness[Large]}}, {10, {
       Dashing[{Small, Small}], 
       Thickness[Large]}}}, {{-1.5, 
      Dashing[{Small, Small}]}, {-1, 
      Dashing[{Small, Small}]}, {1, 
      Dashing[{Small, Small}]}, {1.5, 
      Dashing[{Small, Small}]}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{700, 500},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->NCache[{{-7.5, 20}, {
      Rational[-7, 100], 
      Rational[9, 100]}}, {{-7.5, 20}, {-0.07, 0.09}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7391107879919457`*^9},ExpressionUUID->"2e836be9-d9ad-44ad-b91c-\
e3a024e90551"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fig1.png\>\"", ",", "%"}], "]"}]], "Input",
 CellChangeTimes->{{3.739110735593949*^9, 3.7391107406432376`*^9}, {
  3.73911077635528*^9, 
  3.7391107852037864`*^9}},ExpressionUUID->"001ec42e-cfb7-4660-9b26-\
057cf0daf665"],

Cell[BoxData["\<\"fig1.png\"\>"], "Output",
 CellChangeTimes->{
  3.739110800583666*^9},ExpressionUUID->"f32fe24c-9e90-4f39-9b84-\
1e40541c8b11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7391108145304637`*^9, 3.7391108160835524`*^9}, {
  3.7391108678035107`*^9, 
  3.7391109191304464`*^9}},ExpressionUUID->"64505f5f-c2ec-4fad-b481-\
c0d359b7175e"],

Cell[BoxData["\<\"S:\\\\GroupPapers\\\\118paper\"\>"], "Output",
 CellChangeTimes->{3.739110816377569*^9, 3.739110882317341*^9, 
  3.739110915955265*^9},ExpressionUUID->"7b1fd6cf-1d72-408d-b5ca-\
941a1807a67a"]
}, Open  ]]
},
WindowSize->{1294, 680},
WindowMargins->{{149, Automatic}, {Automatic, 52}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 23775, 683, 1275, "Input", "ExpressionUUID" -> \
"80bca54d-628d-465a-b716-4bbd7c66e266"],
Cell[24358, 707, 69811, 1986, 515, "Output", "ExpressionUUID" -> \
"2e836be9-d9ad-44ad-b91c-e3a024e90551"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94206, 2698, 275, 6, 30, "Input", "ExpressionUUID" -> \
"001ec42e-cfb7-4660-9b26-057cf0daf665"],
Cell[94484, 2706, 145, 3, 30, "Output", "ExpressionUUID" -> \
"f32fe24c-9e90-4f39-9b84-1e40541c8b11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94666, 2714, 209, 4, 30, "Input", "ExpressionUUID" -> \
"64505f5f-c2ec-4fad-b481-c0d359b7175e"],
Cell[94878, 2720, 210, 3, 30, "Output", "ExpressionUUID" -> \
"7b1fd6cf-1d72-408d-b5ca-941a1807a67a"]
}, Open  ]]
}
]
*)


